Giant Planets from the Inside-Out

Giant planets acquire gas, ices and rocks during the early formation stages of planetary systems and thus inform us on the formation process itself. Proceeding from inside out, examining the connections between the deep interiors and the observable atmospheres, linking detailed measurements on giant planets in the solar system to the wealth of data on brown dwarfs and giant exoplanets, we aim to provide global constraints on interiors structure and composition for models of the formation of these planets. New developments after the Juno and Cassini missions point to both Jupiter and Saturn having strong compositional gradients and stable regions from the atmosphere to the deep interior. This is also the case of Uranus and Neptune, based on available, limited data on these planets. Giant exoplanets and brown dwarfs provide us with new opportunities to link atmospheric abundances to bulk, interior abundances \rev{and to link these abundances and isotopic ratios to formation scenarios. Analysing the wealth of data becoming available} will require new models accounting for the complexity of the planetary interiors and atmospheres

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

